Fault Detection via Occupation Kernel Principal Component Analysis

The reliable operation of automatic systems is heavily dependent on the ability to detect faults in the underlying dynamical system. While traditional model-based methods have been widely used for fault detection, data-driven approaches have garnered increasing attention due to their ease of deployment and minimal need for expert knowledge. In this paper, we present a novel principal component analysis (PCA) method that uses occupation kernels. Occupation kernels result in feature maps that are tailored to the measured data, have inherent noise-robustness due to the use of integration, and can utilize irregularly sampled system trajectories of variable lengths for PCA. The occupation kernel PCA method is used to develop a reconstruction error approach to fault detection and its efficacy is validated using numerical simulations.

==> code/KPCA/examples/Academic_Example/academicExample.m <==
% This script uses kernel principal component analysis for fault
% detection in an academic example. Hoffman's implementation of KPCA is
% used with minimal modification.
%
% © Rushikesh Kamalapurkar
%
clear all; close all; clc;
addpath('../../lib')

%% Initialization
dyn1 = @(t,x) -x + [x(2)*sin(pi/2*x(1)); x(1)*cos(pi/2*x(2))];
dyn2 = @(t,x) -x + [0.9*x(2)*sin(pi/5*x(1)); 0.8*x(1)*cos(pi/3*x(2))];
n = 2; % State dimension
tSpan = 0:0.01:2; % Time span
M = [50,100,150]; % # Training trajectories
faultyTestM = 20; % # Faulty test trajectories 
normalTestM = 20; % # Normal test trajectories
mu = 5; % Kernel width
N = 20; % Number of eigenvectors
measNoiseSD = 0.01; % Standard deviation of added measurement noise
sampNoiseRange = 0; % Range of added sampling rate noise
trials = 100; % Number of repeated trials
thresholdMultiplier = 2; % Threshold = max training error times this
% Storage matrices

normalTestInitialParams = zeros(trials,normalTestM,numel(M));
faultyTestInitialParams = zeros(trials,faultyTestM,numel(M));
RTest = zeros(normalTestM+faultyTestM,trials,numel(M));
if numel(M)==1
    RTrain = zeros(M,trials);
    trainInitialParams = zeros(trials,M);
else
    RTrain = cell(numel(M),1);
    trainInitialParams = cell(numel(M),1);
    for ii=1:numel(M)
        RTrain{ii,1} = zeros(M(ii),trials);
        trainInitialParams{ii,1} = zeros(trials,M(ii));
    end
end

%% Monte-carlo trials
for ii=1:numel(M)
for trial = 1:trials
    % Training data
    trainInitialParam = 2*pi*rand(1,M(ii));
    trainX0 = [sin(trainInitialParam);cos(trainInitialParam)];
    % Generate training data
    trainPaths = zeros(length(trainX0),n*length(tSpan));
    for i = 1:length(trainX0)
        noisytSpan = tSpan + sampNoiseRange*2*(rand(size(tSpan))-0.5);
        [~,temp] = ode45(dyn1,noisytSpan,trainX0(:,i));
        temp = temp.';
        trainPaths(i,:)=temp(:)';
    end
    trainPaths = trainPaths + measNoiseSD*randn(size(trainPaths));
    
    % Faulty test data
    faultyTestInitialParam = 2*pi*rand(1,faultyTestM);
    faultyTestX0 = [sin(faultyTestInitialParam);cos(faultyTestInitialParam)];
    % Generate faulty test data
    faultyTestPaths = zeros(length(faultyTestX0),n*length(tSpan));
    for i = 1:length(faultyTestX0)
        noisytSpan = tSpan + sampNoiseRange*2*(rand(size(tSpan))-0.5);
        [~,temp] = ode45(dyn2,noisytSpan,faultyTestX0(:,i));
        temp = temp.';
        faultyTestPaths(i,:)=temp(:)';
    end
    faultyTestPaths = faultyTestPaths + measNoiseSD*randn(size(faultyTestPaths));
    
    % Normal test data
    normalTestInitialParam = 2*pi*rand(1,normalTestM);
    normalTestX0 = [sin(normalTestInitialParam);cos(normalTestInitialParam)];
    % Generate Normal test data
    normalTestPaths = zeros(length(normalTestX0),n*length(tSpan));
    for i = 1:length(normalTestX0)
        noisytSpan = tSpan + sampNoiseRange*2*(rand(size(tSpan))-0.5);
        [~,temp] = ode45(dyn1,noisytSpan,normalTestX0(:,i));
        temp = temp.';
        normalTestPaths(i,:)=temp(:)';
    end
    normalTestPaths = normalTestPaths + measNoiseSD*randn(size(normalTestPaths));

    if numel(M) == 1
        trainInitialParams(trial,:) = trainInitialParam;
    else
        trainInitialParams{ii}(trial,:) = trainInitialParam;
    end
    faultyTestInitialParams(trial,:) = faultyTestInitialParam;
    normalTestInitialParams(trial,:) = normalTestInitialParam;
    
    % KPCA
    [rtrain,rtest] = kpcabound(trainPaths,mu,N,[normalTestPaths;faultyTestPaths]);
    
    % Store reconstruction errors
    RTest(:,trial,ii) = rtest;
    if numel(M) == 1
        RTrain(:,trial) = rtrain;
    else
        RTrain{ii}(:,trial) = rtrain;
    end
end
end
%% Fault detection
if numel(M) == 1
    % Threshold for fault detection for each trial
    epsilon = thresholdMultiplier*max(RTrain);
else
    epsilon = zeros(1,trials,numel(M));
    for ii=1:numel(M)
        epsilon(1,:,ii) = thresholdMultiplier*max(RTrain{ii});
    end
end

% Total false positives per trial
falsePositives = sum(RTest(1:normalTestM,:,:) > epsilon);

% Total false negatives per trial
falseNegatives = sum(RTest(normalTestM+1:normalTestM+faultyTestM,:,:) < epsilon);

% Mixed points over per trial
mixedPoints = sum(RTest(normalTestM+1:normalTestM+faultyTestM,:,:) < max(RTest(1:normalTestM,:,:)))...
    + sum(RTest(1:normalTestM,:,:) > min(RTest(normalTestM+1:normalTestM+faultyTestM,:,:)));

disp(['False positive percentage = ' num2str(sum(falsePositives)*100/(trials*(normalTestM+faultyTestM)))])
disp(['False negative percentage = ' num2str(sum(falseNegatives)*100/(trials*(normalTestM+faultyTestM)))])
disp(['Mixing percentage = ' num2str(sum(mixedPoints)*100/(trials*(normalTestM+faultyTestM)))])

%% Plots
if numel(M) == 1
    scatter(1:normalTestM,log(RTest(1,1:normalTestM)),'b','filled')
    hold on
    scatter(1:normalTestM,log(RTest(1,normalTestM+1:normalTestM+faultyTestM)),'r','filled')
    line([1,20],log([2*max(RTrain(1,:)),2*max(RTrain(1,:))]),'color','g','linewidth',2)
end

==> code/KPCA/lib/kernel.m <==
% k=kernel(x,y,param)
%
% Kernel function for KPCA. Here, a Gaussian kernel is implemented.
% You may changed this function to try other kernels.
%
% x,y: two data points
% param: parameter of kernel function

function k=kernel(x,y,param)
  diff = x-y;
  k = exp(-(diff * diff')*param);


==> code/KPCA/lib/kpcabound.m <==
% kpcabound(data,sigma,numev,outlier)
%
% kpcabound demonstrates 'Kernel PCA for novelty detection'
%
% kpcabound plots the reconstruction error in feature space into the 
% original space and plots the decision boundary enclosing all data points
% 
% input:
%
% data: array of data points, one row for each data point
% sigma: width of Gaussian kernel
% numev: number of eigenvalues to be extracted
% outlier: number of points outside the decision boundary
%
% (c) Heiko Hoffmann
%
% This code is distributed in the hope that it will be useful, but 
% without any warranty; even without the implied warranty of 
% merchantability or fitness for any purpose.
%
% Slight modification by Rushikesh Kamalapurkar

function [RTrain,RTest] = kpcabound(data,sigma,numev,test)

     
 [n,d] = size(data);
 % n : number of data points
 % d : dimension of data points
 
 % kernel matrix:
 K = zeros(n,n);
 
 % kernel parameter:
 param = 0.5/(sigma*sigma);
 
 %fprintf('computing kernel matrix K\n');
 for i=1:n 
   for j=i:n
     K(i,j) = kernel(data(i,:),data(j,:),param);
     K(j,i) = K(i,j);
   end
 end
 
 % correct K for non-zero center of data in feature space:
 Krow = sum(K,1)/n;
 Ksum = sum(Krow)/n;
 
 for i=1:n
   for j=1:n
     K(i,j) = K(i,j) - Krow(i) - Krow(j) + Ksum;
   end
 end
 
 %fprintf('extracting eigenvectors of K\n');
 opts.disp = 0;
 [alpha,lambda]=eigs(K,numev,'lm',opts);
 
 % residual variance:
 resvar = (trace(K)-trace(lambda));
 %fprintf('residual variance relative to total variance in feature space: %f %%\n',100*resvar/trace(K));
	 
 % normalize alpha:
 alpha = alpha * inv(sqrt(lambda));

 % compute some helper vectors:
 sumalpha = sum(alpha,1);
 alphaKrow = Krow * alpha;
 
 %fprintf('evaluating reconstruction error for all data points\n');
 
 RTrain = zeros(n,1);
 for i=1:n
   x = data(i,:); % test point
   RTrain(i) = recerr(x,data,param,alpha,alphaKrow,sumalpha,Ksum);
 end
 [m,~] = size(test); 
 RTest = zeros(m,1);
 for i=1:m
   x = test(i,:); % test point
   RTest(i) = recerr(x,data,param,alpha,alphaKrow,sumalpha,Ksum);
 end
end

==> code/KPCA/lib/recerr.m <==
% err = recerr(x,data,param,alpha,alphaKrow,sumalpha,Ksum)
% 
% This function computes the reconstruction error of x in feature
% space.
%
% x: test point
% data: data set from which KPCA was computed
% param: kernel parameter
% alpha,alphaKrow,sumalpha,Ksum: resulting data from KPCA
% (see kpcabound.m)

function err = recerr(x,data,param,alpha,alphaKrow,sumalpha,Ksum)
  
   n = size(data,1);
   k = zeros(1,n);
   for j=1:n
     k(j) = kernel(x,data(j,:),param);
   end
   
   % projections:
   f = k*alpha - sumalpha * (sum(k)/n - Ksum) - alphaKrow;
   
   % reconstruction error:
   err = kernel(x,x,param) - 2*sum(k)/n + Ksum - f*f';


==> code/OKPCA/examples/Academic/academicExample.m <==
% This script uses occupation kernel principal component analysis for fault
% detection in an academic example.
%
% © Rushikesh Kamalapurkar
%
clear all; close all; clc;
addpath('../../lib')
%% Initialization
% Nominal system
n = 2; % State dimension
dyn1 = @(t,x) -x + [x(2)*sin(pi/2*x(1)); x(1)*cos(pi/2*x(2))];

% Faulty system
dyn2 = @(t,x) -x + [0.9*x(2)*sin(pi/5*x(1)); 0.8*x(1)*cos(pi/3*x(2))];

% Dataset parameters
tf = 2;
h = 0.01;
tspan = 0:h:tf; % Time span
M = 100;%[50,100,150]; % # Training trajectories
normalTestM = 20; % Number of normal test trajectories 
faultyTestM = 20; % Number of faulty test trajectories 
measNoiseSD = 0.01; % Standard deviation of added measurement noise
sampNoiseRange = 0; % Range of added sampling rate noise

% Kernel parameters
mu = 0.6; % Kernel width
k = KernelRKHS('Gaussian',mu); % Kernel

% PCA parameters
N = 20; % Number of eigenvectors

% Fault detection parameters
thresholdMultiplier = 2; % Threshold = max training error times this

% MCMC Parameters
trials = 100; % Number of trials

% Matrices to store results
RTEST = zeros(normalTestM+faultyTestM,trials,numel(M));
normalTestInitialParams = zeros(trials,normalTestM,numel(M));
faultyTestInitialParams = zeros(trials,faultyTestM,numel(M));
if numel(M)==1
    RTRAIN = zeros(M,trials);
    trainInitialParams = zeros(trials,M);
else
    RTRAIN = cell(numel(M),1);
    trainInitialParams = cell(numel(M),1);
    for ii=1:numel(M)
        RTRAIN{ii,1} = zeros(M(ii),trials);
        trainInitialParams{ii,1} = zeros(trials,M(ii));
    end
end

%% Repeated trials
for ii = 1:numel(M)
    for trial = 1:trials
        % Initial states for training data
        trainInitialParam = 2*pi*rand(1,M(ii));
        trainX0 = [sin(trainInitialParam);cos(trainInitialParam)];
        % Generate training data
        trainPaths = zeros(n,length(tspan),length(trainX0));
        tTrain = zeros(length(tspan),length(trainX0));
        for i = 1:length(trainX0)
            noisytSpan = tspan + sampNoiseRange*2*(rand(size(tspan))-0.5);
            [~,temp] = ode45(dyn1,noisytSpan,trainX0(:,i));
            trainPaths(:,:,i)=temp';
            tTrain(:,i) = noisytSpan;
        end
        
        % Initial states for normal test data
        normalTestInitialParam = 2*pi*rand(1,normalTestM);
        normalTestX0 = [sin(normalTestInitialParam);cos(normalTestInitialParam)];
        % Generate normal test data
        normalTestPaths = zeros(n,length(tspan),length(normalTestX0));
        tNormalTest = zeros(length(tspan),length(normalTestX0));
        for i = 1:length(normalTestX0)
            noisytSpan = tspan + sampNoiseRange*2*(rand(size(tspan))-0.5);
            [~,temp] = ode45(dyn1,noisytSpan,normalTestX0(:,i));
            normalTestPaths(:,:,i)=temp';
            tNormalTest(:,i) = noisytSpan;
        end
        
        % Initial states for abnormal test data
        faultyTestInitialParam = 2*pi*rand(1,faultyTestM);
        faultyTestX0 = [sin(faultyTestInitialParam);cos(faultyTestInitialParam)];
        % Generate abnormal test data
        faultyTestPaths = zeros(n,length(tspan),length(faultyTestX0));
        tFaultyTest = zeros(length(tspan),length(faultyTestX0));
        for i = 1:length(faultyTestX0)
            noisytSpan = tspan + sampNoiseRange*2*(rand(size(tspan))-0.5);
            [~,temp] = ode45(dyn2,noisytSpan,faultyTestX0(:,i));
            faultyTestPaths(:,:,i)=temp';
            tFaultyTest(:,i) = noisytSpan;
        end
        
        % Add noise
        trainPaths = trainPaths + measNoiseSD*randn(size(trainPaths));
        normalTestPaths = normalTestPaths + measNoiseSD*randn(size(normalTestPaths));
        faultyTestPaths = faultyTestPaths + measNoiseSD*randn(size(faultyTestPaths));
        
        % Store initial conditions
        if numel(M) == 1
            trainInitialParams(trial,:) = trainInitialParam;
        else
            trainInitialParams{ii}(trial,:) = trainInitialParam;
        end
        normalTestInitialParams(trial,:,ii) = normalTestInitialParam;
        faultyTestInitialParams(trial,:,ii) = faultyTestInitialParam;

        % OKPCA Reconstruction Error
        [RTest,RTrain] = OKPCAReconstructionError(k,trainPaths,tTrain,cat(3,normalTestPaths,faultyTestPaths),cat(2,tNormalTest,tFaultyTest),N);
        
        % Store reconstruction errors
        RTEST(:,trial,ii) = RTest;
        if numel(M) == 1
            RTRAIN(:,trial) = RTrain;
        else
            RTRAIN{ii}(:,trial) = RTrain;
        end
    end
end

%% Fault detection
if numel(M) == 1
    % Threshold for fault detection for each trial
    epsilon = thresholdMultiplier*max(RTRAIN);
else
    epsilon = zeros(1,trials,numel(M));
    for ii=1:numel(M)
        epsilon(1,:,ii) = thresholdMultiplier*max(RTRAIN{ii});
    end
end

% Total false positives per trial
falsePositives = sum(RTEST(1:normalTestM,:,:) > epsilon);

% Total false negatives per trial
falseNegatives = sum(RTEST(normalTestM+1:normalTestM+faultyTestM,:,:) < epsilon);

% Mixed points over per trial
mixedPoints = sum(RTEST(normalTestM+1:normalTestM+faultyTestM,:,:) < max(RTEST(1:normalTestM,:,:)))...
    + sum(RTEST(1:normalTestM,:,:) > min(RTEST(normalTestM+1:normalTestM+faultyTestM,:,:)));

disp(['False positive percentage = ' num2str(sum(falsePositives)*100/(trials*(normalTestM+faultyTestM)))])
disp(['False negative percentage = ' num2str(sum(falseNegatives)*100/(trials*(normalTestM+faultyTestM)))])
disp(['Mixing percentage = ' num2str(sum(mixedPoints)*100/(trials*(normalTestM+faultyTestM)))])
%% Plots
if numel(M) == 1
    [~,bestTrial] = min(mixedPoints);
    scatter(1:normalTestM,log(RTEST(1:normalTestM,bestTrial)),'b','filled');
    hold on
    scatter(1:normalTestM,log(RTEST(normalTestM+1:normalTestM+faultyTestM,bestTrial)),'r','filled');
    line([1,normalTestM],[log(epsilon(bestTrial)),log(epsilon(bestTrial))],'color','g','linewidth',2);
    set(gca,'fontsize',14);
    legend("Normal","Faulty","Threshold",'interpreter','latex','fontsize',14);
    xlabel("Test point",'interpreter','latex','fontsize',14);
    ylabel("Log reconstruction error",'interpreter','latex','fontsize',14);
    xlim([1 20]);
    hold off
    temp = [(1:normalTestM).',...
        log(RTEST(1:normalTestM,bestTrial)),...
        log(RTEST(normalTestM+1:normalTestM+faultyTestM,bestTrial)),...
        log(epsilon(bestTrial))*ones(normalTestM,1)];
    save('Exp1BestTrial.dat','temp','-ascii');
    
    figure
    [~,worstTrial] = max(mixedPoints);
    scatter(1:normalTestM,log(RTEST(1:normalTestM,worstTrial)),'b','filled');
    hold on
    scatter(1:normalTestM,log(RTEST(normalTestM+1:normalTestM+faultyTestM,worstTrial)),'r','filled');
    line([1,normalTestM],[log(epsilon(worstTrial)),log(epsilon(worstTrial))],'color','g','linewidth',2);
    set(gca,'fontsize',14);
    legend("Normal","Faulty","Threshold",'interpreter','latex','fontsize',14);
    xlabel("Test point",'interpreter','latex','fontsize',14);
    ylabel("Log reconstruction error",'interpreter','latex','fontsize',14);
    xlim([1 20]);
    hold off
    temp = [(1:normalTestM).',...
        log(RTEST(1:normalTestM,worstTrial)),...
        log(RTEST(normalTestM+1:normalTestM+faultyTestM,worstTrial)),...
        log(epsilon(worstTrial))*ones(normalTestM,1)];
    save('Exp1WorstTrial.dat','temp','-ascii');
    
    figure
    hold on
    handle1 = plot(squeeze(trainPaths(1,:,:)),squeeze(trainPaths(2,:,:)),'g');
    handle2 = plot(squeeze(normalTestPaths(1,:,:)),squeeze(normalTestPaths(2,:,:)),'b');
    handle3 = plot(squeeze(faultyTestPaths(1,:,:)),squeeze(faultyTestPaths(2,:,:)),'r');
    set(gca,'fontsize',14);
    legend([handle1(1),handle2(1),handle3(1)],'Training Data','Normal Test Data','Faulty Test Data','interpreter','latex','fontsize',14)
    xlabel("$x_1$",'interpreter','latex','fontsize',14);
    ylabel("$x_2$",'interpreter','latex','fontsize',14);
    hold off
    temp = [squeeze(trainPaths(1,:,:)), squeeze(trainPaths(2,:,:))];
    save('Exp1TrainNoisy.dat','temp','-ascii');
    temp = [squeeze(normalTestPaths(1,:,:)),squeeze(normalTestPaths(2,:,:))];
    save('NormalExp1TrainNoisy.dat','temp','-ascii');
    temp = [squeeze(faultyTestPaths(1,:,:)),squeeze(faultyTestPaths(2,:,:))];
    save('FaultyExp1TrainNoisy.dat','temp','-ascii');
end

==> code/OKPCA/examples/Quadrotor/faultyModel.m <==
% Faulty quadrotor model for occupation kernel principal component
% analysis fault detection in a quadrotor.
%
% © Rushikesh Kamalapurkar and Zach Morrison
%
function z_dot = faultyModel(t,z)
    Kp = 4*[1,1,1,1,1]; % x,y,z,phi,theta % Kp = 5, Ki = 2; Kd = 8 for original data set
    Ki = 3*[1,1,1,1,1];
    Kd = 4*[1,1,1,1,1]; % minor anomaly: 8, 4, 2; major anomaly 1: 15,12,2;
    P.Kp = diag(Kp);
    P.Ki = diag(Ki);
    P.Kd = diag(Kd);
    P.xd = [0;0;0];
    % P.tau_phi = 0.00005;
    % P.tau_theta = 0.00005;
    P.tau_psi = 0.00005; % disregard heading angle
    x = z(1:12); % extract x from z
    Ie = z(13:end); % Integral of error
    [u,Ie_dot] = quadControl(P,t,x,Ie); % calculate control input
    x_dot = quadOpenLoop(P,t,x,u); % system model
    z_dot = [x_dot;Ie_dot]; % build z_dot
end

==> code/OKPCA/examples/Quadrotor/normalModel.m <==
% Nominal quadrotor model for occupation kernel principal component
% analysis fault detection in a quadrotor.
%
% © Rushikesh Kamalapurkar and Zach Morrison
%
function z_dot = normalModel(t,z)
    Kp = 5*[1,1,1,1,1]; % x,y,z,phi,theta % Kp = 5, Ki = 2; Kd = 8 for original data set
    Ki = 2*[1,1,1,1,1];
    Kd = 8*[1,1,1,1,1]; % minor anomaly: 8, 4, 2; major anomaly 1: 15,12,2;
    P.Kp = diag(Kp);
    P.Ki = diag(Ki);
    P.Kd = diag(Kd);
    P.xd = [0;0;0];
    % P.tau_phi = 0.00005;
    % P.tau_theta = 0.00005;
    P.tau_psi = 0.00005; % disregard heading angle
    x = z(1:12); % extract x from z
    Ie = z(13:end); % Integral of error
    [u,Ie_dot] = quadControl(P,t,x,Ie); % calculate control input
    x_dot = quadOpenLoop(P,t,x,u); % system model
    z_dot = [x_dot;Ie_dot]; % build z_dot
end

==> code/OKPCA/examples/Quadrotor/quadControl.m <==
% Quadrotor controller for occupation kernel principal component analysis
% fault detection in a quadrotor.
%
% © Rushikesh Kamalapurkar and Zach Morrison
%
function [u,Ie_dot] = quadControl(P,t,x,Ie)
    phi = x(7);
    theta = x(8);
    g = 9.81;
    m = 0.579902;
    % Command angles
    ux = x(4);
    uy = x(5);
    uz = x(6);
    F = m*(g-uz)/(cos(phi)*cos(theta));
    phi_com = atan(uy*cos(theta)/(g-uz));
    theta_com = atan(ux/(uz-g));
    e = [P.xd - x(1:3); phi_com - phi; theta_com - theta]; % x, y, z, phi, theta
    e_dot = [0 - x(4:6); 0-x(10:11)]; % u, v, w, phi_dot, theta_dot
    Ie_dot = e; 
    u = P.Kp*e + P.Ki*Ie + P.Kd*e_dot;
end

==> code/OKPCA/examples/Quadrotor/quadMain.m <==
% This script uses occupation kernel principal component analysis for fault
% detection in a quadrotor.
%
% © Rushikesh Kamalapurkar
%
clear all; close all; clc;
addpath('../../lib')
%% Initialization
% Nominal system
n = 12; % State dimension
nI = 5; % Integral states for PID control
% Dataset parameters
tspan = 0:0.2:15.2; % Time span
M = 100; % # Training trajectories
MNormalTest = 20; % Number of normal test trajectories 
MFaultyTest = 20; % Number of faulty test trajectories 
noiseStandardDeviation = 0; % Standard deviation of added noise

% Kernel parameters
mu = 1000; % Kernel width
k = KernelRKHS('Gaussian',mu); % Kernel

% PCA parameters
N = 50; % Number of eigenvectors

% Fault detection parameters
thresholdMultiplier = 10; % Threshold = max training error times this

trials = 1; % Number of trials

% Matrices to store results
RTEST = zeros(MNormalTest+MFaultyTest,trials,numel(M));
trainingX0s = zeros(n+nI,M,trials);
testingNormalX0s = zeros(n+nI,MNormalTest,trials);
testingFaultyX0s = zeros(n+nI,MFaultyTest,trials);
RTRAIN = zeros(M,trials);

%% Repeated trials
for trial = 1:trials
    % Initial states for training data
    trainingX0 = [-1+2*rand(n,M);zeros(nI,M)];
    % Generate training data
    trainingPaths = zeros(n,length(tspan),length(trainingX0));
    for i = 1:M
        [~,temp] = ode45(@(t,z) normalModel(t,z),tspan,trainingX0(:,i));
        trainingPaths(:,:,i)=temp(:,1:n).';
    end
    tTraining = repmat(tspan.',1,M);
    
    % Initial states for normal test data
    testingNormalX0 = [-1+2*rand(n,MNormalTest);zeros(nI,MNormalTest)];
    % Generate normal test data
    testingNormalPaths = zeros(n,length(tspan),MNormalTest);
    for i = 1:MNormalTest
        [~,temp] = ode45(@(t,z) normalModel(t,z),tspan,testingNormalX0(:,i));
        testingNormalPaths(:,:,i)=temp(:,1:n).';
    end
    tNormalTest = repmat(tspan.',1,MNormalTest);
    
    % Initial states for abnormal test data
    testingFaultyX0 = [-1+2*rand(n,MFaultyTest);zeros(nI,MFaultyTest)];
    % Generate abnormal test data
    testingFaultyPaths = zeros(n,length(tspan),MFaultyTest);
    for i = 1:MFaultyTest
        [~,temp] = ode45(@(t,z) faultyModel(t,z),tspan,testingFaultyX0(:,i));
        testingFaultyPaths(:,:,i)=temp(:,1:n).';
    end
    tFaultyTest = repmat(tspan.',1,MFaultyTest);
    
    % Add noise
    testingNormalPaths = testingNormalPaths + noiseStandardDeviation*randn(size(testingNormalPaths));
    testingFaultyPaths = testingFaultyPaths + noiseStandardDeviation*randn(size(testingFaultyPaths));
    trainingPaths = trainingPaths + noiseStandardDeviation*randn(size(trainingPaths));

    % Store initial conditions
    trainingX0s(:,:,trial) = trainingX0;
    testingNormalX0s(:,:,trial) = testingNormalX0;
    testingFaultyX0s(:,:,trial) = testingFaultyX0;

    % OKPCA Reconstruction Error
    [RTest,RTrain] = OKPCAReconstructionError(k,trainingPaths,tTraining,cat(3,testingNormalPaths,testingFaultyPaths),cat(2,tNormalTest,tFaultyTest),N);

    % Compute and store 
    RTEST(:,trial) = RTest;
    RTRAIN(:,trial) = RTrain;
end

%% Fault detection
% Threshold for fault detection for each trial
epsilon = thresholdMultiplier*max(RTRAIN);

% False positives per trial
falsePositives = sum(RTEST(1:MNormalTest,:) > epsilon);

% False negatives per trial
falseNegatives = sum(RTEST(MNormalTest+1:MNormalTest+MFaultyTest,:) < epsilon);

%Total errors 
disp(['Total Errors = ' num2str(sum(falsePositives + falseNegatives))])

%% Plots
[~,bestTrial] = min(falsePositives + falseNegatives);
scatter(1:MNormalTest,log(RTEST(1:MNormalTest,bestTrial)),'b','filled');
hold on
scatter(1:MNormalTest,log(RTEST(MNormalTest+1:MNormalTest+MFaultyTest,bestTrial)),'r','filled');
line([1,MNormalTest],[log(epsilon(bestTrial)),log(epsilon(bestTrial))],'color','g','linewidth',2);
set(gca,'fontsize',14);
legend("Normal","Faulty","Threshold",'interpreter','latex','fontsize',14);
xlabel("Test point",'interpreter','latex','fontsize',14);
ylabel("Log reconstruction error",'interpreter','latex','fontsize',14);
xlim([1 20]);
hold off

figure
[~,worstTrial] = max(falsePositives + falseNegatives);
scatter(1:MNormalTest,log(RTEST(1:MNormalTest,worstTrial)),'b','filled');
hold on
scatter(1:MNormalTest,log(RTEST(MNormalTest+1:MNormalTest+MFaultyTest,worstTrial)),'r','filled');
line([1,MNormalTest],[log(epsilon(worstTrial)),log(epsilon(worstTrial))],'color','g','linewidth',2);
set(gca,'fontsize',14);
legend("Normal","Faulty","Threshold",'interpreter','latex','fontsize',14);
xlabel("Test point",'interpreter','latex','fontsize',14);
ylabel("Log reconstruction error",'interpreter','latex','fontsize',14);
xlim([1 20]);
hold off


==> code/OKPCA/examples/Quadrotor/quadOpenLoop.m <==
% Simplified quadrotor model for occupation kernel principal component analysis
% fault detection in a quadrotor. Small-angle approximation is used and
% coriolis terms are neglected. 
%
% © Rushikesh Kamalapurkar and Zach Morrison
%
function x_dot = quadOpenLoop(P,t,x,u)
    g = 9.81;
    m = 0.579902;
    Jx = 0.002261; % kg*m^2
    Jy = 0.002824; % kg*m^2
    Jz = 0.002097; % kg*m^2
    
    % Control inputs
    ux = u(1);
    uy = u(2);
    uz = u(3);
    tau_phi = u(4);
    tau_theta = u(5);
    p_dot = 1/Jx * tau_phi;
    q_dot = 1/Jy * tau_theta;
    r_dot = 1/Jz * P.tau_psi;
    
    x_dot = [x(4); % xdot
          x(5); % ydot
          x(6); % zdot
          ux; % u
          uy; % v
          uz; % w
          x(10); % phidot
          x(11); % thetadot
          x(12); % psidot
          p_dot;
          q_dot;
          r_dot];
end

==> code/OKPCA/examples/RevisedQuadrotorForExp2/faultyModel.m <==
function z_dot = faultyModel(t,z)
    Kp = 15*[1,1,1,1,1]; % x,y,z,phi,theta % Kp = 5, Ki = 2; Kd = 8 for original data set
    Ki = 12*[1,1,1,1,1];
    Kd = 2*[1,1,1,1,1]; % minor anomaly: 4,3,7; major anomaly 1: 15,12,2; % 
    P.Kp = diag(Kp);
    P.Ki = diag(Ki);
    P.Kd = diag(Kd);
    P.xd = [0;0;0];
    % P.tau_phi = 0.00005;
    % P.tau_theta = 0.00005;
    P.tau_psi = 0.00005; % disregard heading angle
    x = z(1:12); % extract x from z
    Ie = z(13:end); % Integral of error
    [u,Ie_dot] = quadControl(P,t,x,Ie); % calculate control input
    x_dot = quadOpenLoop(P,t,x,u); % system model
    z_dot = [x_dot;Ie_dot]; % build z_dot
end

==> code/OKPCA/examples/RevisedQuadrotorForExp2/normalModel.m <==
function z_dot = normalModel(t,z)
    Kp = 5*[1,1,1,1,1]; % x,y,z,phi,theta % Kp = 5, Ki = 2; Kd = 8 for original data set
    Ki = 2*[1,1,1,1,1];
    Kd = 8*[1,1,1,1,1]; % minor anomaly: 8, 4, 2; major anomaly 1: 15,12,2;
    P.Kp = diag(Kp);
    P.Ki = diag(Ki);
    P.Kd = diag(Kd);
    P.xd = [0;0;0];
    % P.tau_phi = 0.00005;
    % P.tau_theta = 0.00005;
    P.tau_psi = 0.00005; % disregard heading angle
    x = z(1:12); % extract x from z
    Ie = z(13:end); % Integral of error
    [u,Ie_dot] = quadControl(P,t,x,Ie); % calculate control input
    x_dot = quadOpenLoop(P,t,x,u); % system model
    z_dot = [x_dot;Ie_dot]; % build z_dot
end

==> code/OKPCA/examples/RevisedQuadrotorForExp2/quadControl.m <==
function [u,Ie_dot] = quadControl(P,t,x,Ie)
    phi = x(7);
    theta = x(8);
    g = 9.81;
    m = 0.579902;
    % Command angles
    ux = x(4);
    uy = x(5);
    uz = x(6);
    F = m*(g-uz)/(cos(phi)*cos(theta));
    phi_com = atan(uy*cos(theta)/(g-uz));
    theta_com = atan(ux/(uz-g));
    e = [P.xd - x(1:3); phi_com - phi; theta_com - theta]; % x, y, z, phi, theta
    e_dot = [0 - x(4:6); 0-x(10:11)]; % u, v, w, phi_dot, theta_dot
    Ie_dot = e; 
    u = P.Kp*e + P.Ki*Ie + P.Kd*e_dot;
end

==> code/OKPCA/examples/RevisedQuadrotorForExp2/quadExample.m <==
% This script uses occupation kernel principal component analysis for fault
% detection in an academic example.
%
% © Rushikesh Kamalapurkar
%
clear all; close all; clc;
addpath('../../lib')
%% Initialization
% Nominal system
n = 12; % State dimension
nI = 5; % Integral states for PID control
% Dataset parameters
h = 0.2;
tf = 16;
tspan = 0:h:tf; % Time span
M = 500; % # Training trajectories
MNormalTest = 20; % Number of normal test trajectories 
MFaultyTest = 20; % Number of faulty test trajectories 
noiseStandardDeviation = 0.01; % Standard deviation of added noise

% Kernel parameters
mu = 10; % Kernel width
k = KernelRKHS('Gaussian',mu); % Kernel

% PCA parameters
N = 100; % Number of eigenvectors

trials = 1; % Number of trials

% Matrices to store results
falsePositives = zeros(trials,numel(M));
falseNegatives = zeros(trials,numel(M));
RTEST = zeros(MNormalTest+MFaultyTest,trials,numel(M));
trainingX0s = zeros(n+nI,M,trials);
testingNormalX0s = zeros(n+nI,MNormalTest,trials);
testingFaultyX0s = zeros(n+nI,MFaultyTest,trials);
RTRAIN = zeros(M,trials);

%% Repeated trials
for trial = 1:trials
    % Initial states for training data
    trainingX0 = [-1+2*rand(n,M);zeros(nI,M)];
    % Generate training data
    trainingPaths = zeros(n,length(tspan),length(trainingX0));
    tTraining = zeros(length(tspan),length(trainingX0));
    for i = 1:M
        deltat = round(31 + 50*rand);
        if mod(deltat, 2) == 0
           deltat = deltat + 1;
        end
        const_tspan = linspace(0,tf,deltat); % Time span 
        temp_tspan = const_tspan + [0, (h/2)*(rand(1, length(const_tspan)-1) - 0.5)];
%         temp_tspan = tspan;
        [~,temp] = ode45(@(t,z) normalModel(t,z),temp_tspan,trainingX0(:,i));
        if length(temp_tspan) < length(tspan)
           diff = length(tspan) - length(temp_tspan);
           temp = [temp(:,1:n); zeros(n, diff)'];
           temp_tspan = [temp_tspan, NaN(1,diff)];
        end
        trainingPaths(:,:,i)=temp(:,1:n).';
        tTraining(:,i) = temp_tspan.';
    end
    trainingPaths = trainingPaths + noiseStandardDeviation*randn(size(trainingPaths));
%     tTraining = repmat(tspan.',1,M);
    
    % Initial states for normal test data
    testingNormalX0 = [-1+2*rand(n,MNormalTest);zeros(nI,MNormalTest)];
    % Generate normal test data
    testingNormalPaths = zeros(n,length(tspan),MNormalTest);
    tNormalTest = zeros(length(tspan),MNormalTest);
    for i = 1:MNormalTest
        deltat = round(31 + 50*rand);
        if mod(deltat, 2) == 0
           deltat = deltat + 1;
        end
        const_tspan = linspace(0,tf,deltat); % Time span 
        temp_tspan = const_tspan + [0, (h/2)*(rand(1, length(const_tspan)-1) - 0.5)];
        [~,temp] = ode45(@(t,z) normalModel(t,z),temp_tspan,testingNormalX0(:,i));
        if length(temp_tspan) < length(tspan)
           diff = length(tspan) - length(temp_tspan);
           temp = [temp(:,1:n); zeros(n,diff)'];
           temp_tspan = [temp_tspan, NaN(1,diff)];
        end
        testingNormalPaths(:,:,i)=temp(:,1:n).';
        tNormalTest(:,i) = temp_tspan';
    end
    testingNormalPaths = testingNormalPaths + noiseStandardDeviation*randn(size(testingNormalPaths));
%     tNormalTest = repmat(tspan.',1,MNormalTest);
    
    % Initial states for abnormal test data
    testingFaultyX0 = [-1+2*rand(n,MFaultyTest);zeros(nI,MFaultyTest)];
    % Generate abnormal test data
    testingFaultyPaths = zeros(n,length(tspan),MFaultyTest);
    tFaultyTest = zeros(length(tspan),MFaultyTest);
    for i = 1:MFaultyTest
        deltat = round(31 + 50*rand);
        if mod(deltat, 2) == 0
            deltat = deltat + 1;
        end
        const_tspan = linspace(0,tf,deltat); % Time span 
        temp_tspan = const_tspan + [0, (h/2)*(rand(1, length(const_tspan)-1) - 0.5)];
        [~,temp] = ode45(@(t,z) faultyModel(t,z),temp_tspan,testingFaultyX0(:,i));
        if length(temp_tspan) < length(tspan)
           diff = length(tspan) - length(temp_tspan);
           temp = [temp(:,1:n); zeros(n, diff)'];
           temp_tspan = [temp_tspan, NaN(1,diff)];
        end
        testingFaultyPaths(:,:,i)=temp(:,1:n).';
        tFaultyTest(:,i) = temp_tspan';
    end
    testingFaultyPaths = testingFaultyPaths + noiseStandardDeviation*randn(size(testingFaultyPaths));
%     tFaultyTest = repmat(tspan.',1,MFaultyTest);
    
    % Store initial conditions
    trainingX0s(:,:,trial) = trainingX0;
    testingNormalX0s(:,:,trial) = testingNormalX0;
    testingFaultyX0s(:,:,trial) = testingFaultyX0;
%   load('paths')
%   trainingPaths = trainingPaths + noiseStandardDeviation*randn(size(trainingPaths));
%   testingNormalPaths = testingNormalPaths + noiseStandardDeviation*randn(size(testingNormalPaths));
%   testingFaultyPaths = testingFaultyPaths + noiseStandardDeviation*randn(size(testingFaultyPaths));
    % OKPCA Reconstruction Error
    [RTest,RTrain] = OKPCAReconstructionError(k,trainingPaths,tTraining,cat(3,testingNormalPaths,testingFaultyPaths),cat(2,tNormalTest,tFaultyTest),N);
    
    % Threshold for fault detection
    epsilon = 2*max(RTrain);

    % Compute and store 
    falsePositives(trial) = nnz(RTest(1:MNormalTest) > epsilon);
    falseNegatives(trial) = nnz(RTest(MNormalTest+1:end) < epsilon);
    RTEST(:,trial) = RTest;
    RTRAIN(:,trial) = RTrain;
end

% [~,bestTrial] = min(falsePositives + falseNegatives);
% tempBest = [(1:MNormalTest).', log(RTEST(1:MNormalTest,bestTrial)), log(RTEST(MNormalTest+1:MNormalTest+MFaultyTest,bestTrial)), ...
%     log(epsilon(bestTrial))*ones(MNormalTest,1)]; 
% save('Exp2MajorBestTrial_etry.dat','tempBest','-ascii');

% [~,worstTrial] = max(falsePositives + falseNegatives);
% tempWorst = [(1:MNormalTest).', log(RTEST(1:MNormalTest,worstTrial)), log(RTEST(MNormalTest+1:MNormalTest+MFaultyTest,worstTrial)), ...
%     log(epsilon(worstTrial))*ones(MNormalTest,1)]; save('Exp2MajorWorstTrial.dat','temp','-ascii');

%% Plots
% if numel(M) == 1
%     bestTrial = 1;
%     scatter(1:MNormalTest,log(RTEST(1:MNormalTest,bestTrial)),'b','filled');
%     hold on
%     scatter(1:MNormalTest,log(RTEST(MNormalTest+1:MNormalTest+MFaultyTest,bestTrial)),'r','filled');
%     line([1,MNormalTest],[log(max(RTRAIN(:,bestTrial))),log(max(RTRAIN(:,bestTrial)))],'color','g','linewidth',2);
%     set(gca,'fontsize',14);
%     legend("Normal","Faulty","Threshold",'interpreter','latex','fontsize',14);
%     xlabel("Test point",'interpreter','latex','fontsize',14);
%     ylabel("Log reconstruction error",'interpreter','latex','fontsize',14);
%     xlim([1 20]);
% %     f_saveplot('MajorAnomalywNoise_mu10_100EV','width',8,'height',4)
%     hold off
    
%     figure
%     [~,worstTrial] = max(sum((RTEST(1:MNormalTest,:) > epsilon),1) + sum((RTEST(MNormalTest+1:MNormalTest+MFaultyTest,:) < epsilon),1));
%     scatter(1:MNormalTest,log(RTEST(1:MNormalTest,worstTrial)),'b','filled');
%     hold on
%     scatter(1:MNormalTest,log(RTEST(MNormalTest+1:MNormalTest+MFaultyTest,worstTrial)),'r','filled');
%     line([1,MNormalTest],[log(max(RTRAIN(:,worstTrial))),log(max(RTRAIN(:,worstTrial)))],'color','g','linewidth',2);
%     set(gca,'fontsize',14);
%     legend("Normal","Faulty","Threshold",'interpreter','latex','fontsize',14);
%     xlabel("Test point",'interpreter','latex','fontsize',14);
%     ylabel("Log reconstruction error",'interpreter','latex','fontsize',14);
%     xlim([1 20]);
% %     f_saveplot('MajorAnomalywNoise_mu10_100EV','width',8,'height',4)
%     hold off
    
% end

==> code/OKPCA/examples/RevisedQuadrotorForExp2/quadOpenLoop.m <==
function x_dot = quadOpenLoop(P,t,x,u)
% Simplified quadrotor model, small-angle approx. & coriolis terms neglected
    g = 9.81;
    m = 0.579902;
    Jx = 0.002261; % kg*m^2
    Jy = 0.002824; % kg*m^2
    Jz = 0.002097; % kg*m^2
    
    % Control inputs
    ux = u(1);
    uy = u(2);
    uz = u(3);
    tau_phi = u(4);
    tau_theta = u(5);
    p_dot = 1/Jx * tau_phi;
    q_dot = 1/Jy * tau_theta;
    r_dot = 1/Jz * P.tau_psi;
    
    x_dot = [x(4); % xdot
          x(5); % ydot
          x(6); % zdot
          ux; % u
          uy; % v
          uz; % w
          x(10); % phidot
          x(11); % thetadot
          x(12); % psidot
          p_dot;
          q_dot;
          r_dot];
end

==> code/OKPCA/lib/KernelRKHS.m <==
% The KernelRKHS class implements the following kernels:
%
% 'Exponential', 
% 'Gaussian'
% 'Linear'
%
% The kernels functions are written to accept column vector, matrix, 
% or 3D array inputs. The two inputs X and Y have to be the same size in 
% dimensions 1 and 2. If they have different number of pages, one of them 
% has to be a single page. 
% 
% Let the kernel function be denoted by k. The class method obj.K returns
% a u x u x p matrix M, where u = size(X,2), and 
% p = max(size(X,3), size(Y,3)), with 
% 
% M(i,j,k) = k(X(:,i,k),Y(:,j,k)) if if X and Y are same size,
% M(i,j,k) = k(X(:,i,k),Y(:,j,1)) if size(Y,3) = 1, and
% M(i,j,k) = k(X(:,i,1),Y(:,j,k)) if size(X,3) = 1.
%
% The class also includes a method obj.G2K that calculates the inner 
% product of a given vector with the gradient of the kernel function obj.K,
% with respect to the second argument. This function is compatible
% with vector, matrix, or 3D array inputs for the first two arguments. 
% ***The third argument has to be a column vector.***
% 
% Let the gradient $\frac{\partial k(x,y)}{\partial y}$ be denoted by Gk.
% obj.G2K(X,Y,z) returns a matrix N, the same size as M above, with
% 
% N(i,j,k) = z^T * Gk(X(:,i,k),Y(:,j,k)) if X and Y are same size,
% N(i,j,k) = z^T * k(X(:,i,k),Y(:,j,1)) if size(Y,3) = 1, and
% N(i,j,k) = z^T * k(X(:,i,1),Y(:,j,k)) if size(X,3) = 1.
%
% © Rushikesh Kamalapurkar
%
classdef KernelRKHS
    properties
        parameter; % kernel width
        type; % kernel type
    end
    methods
        function obj = KernelRKHS(type,parameter)
            % Processing arguments and setting defaults
            if nargin == 2
                obj.type = type;
                obj.parameter = parameter;
            elseif nargin == 0
                obj.type = 'Gaussian'; % default
                obj.parameter = 1; % default
                warning('Setting kernel type to Gaussian and kernel parameter to 1');
            else
                error('Two (or zero) input arguments needed');
            end
        end

        function y = K(obj,X,Y)
            % Kernel function
            if isequal(obj.type,'Gaussian')
                y = exp(-1/obj.parameter*(pagetranspose(sum(X.^2,1)) + sum(Y.^2,1) - 2*pagemtimes(X,'transpose',Y,'none')));
            elseif isequal(obj.type,'Exponential')
                y = exp(1/obj.parameter*pagemtimes(X,'transpose',Y,'none'));
            elseif isequal(obj.type,'Linear')
                y = 1/obj.parameter*pagemtimes(X,'transpose',Y,'none');
            else
                error(['Kernel type' obj.type 'not implemented']);
            end
        end

        function y = G2K(obj,X,Y,Z)
            % A function that calculates the product of a given vector and
            % the gradient of K with respect to the second argument.
            if isequal(obj.type,'Gaussian')
                y = (2/obj.parameter)*(pagemtimes(X,'transpose',Z,'none') - pagemtimes(Z,'transpose',Y,'none')).*obj.K(X,Y);
            elseif isequal(obj.type,'Exponential')
                y = 1/obj.parameter*pagemtimes(X,'transpose',Z,'none').*obj.K(X,Y);
            elseif isequal(obj.type,'Linear')
                y = 1/obj.parameter*pagemtimes(X,'transpose',Z,'none')*ones(1,size(Y,2));
            else
                error(['Kernel type' obj.type 'not implemented']);
            end
        end
    end
end

==> code/OKPCA/lib/OKPCAReconstructionError.m <==
% This is an implementation of occupation kernel PCA for fault detection'
%
% [Rte,RTr] = OKPCAReconstructionError(K,Tr,tTr,Te,tTe,N)
%
% Inputs:
%   (1) K: Object of the class 'Kernel', where K.K is the kernel function
%          Example 1, Gaussian:
%             K.K = @(X,Y) exp(-1/mu*(pagetranspose(sum(X.^2,1)) + ...
%             sum(Y.^2,1) - 2*pagemtimes(X,'transpose',Y,'none'))); 
%          Example 2, exponential dot product:
%             K.K = @(X,Y) exp(1/mu*pagemtimes(X,'transpose',Y,'none'));
%
% (2,4) Tr,Te: Datasets of training and test trajectories (3D array)
%          First dimension: State 
%          Second dimension: Time (size = length of longest trajectory)
%          Third dimension: Trajectory number
%
% *Trajectories can be of different lengths and irregularly sampled.*
% *The number of samples in each trajectory needs to be odd.*
% *Shorter trajectories need to be padded with zeros.*
%
% (3,5) tTr,tTe: Matrices of sample times for training and test trajectories
%          First dimension: Time (size = length of longest trajectory)
%          Second dimension: Trajectory number
%
% *Sample times for shorter trajectories need to be padded with NaNs.*
%
%   (6) N: Number of principle components to use
%
% Outputs:
%    1) RTest: Reconstruction error for test data
%    2) RTrain: Reconstruction error for training data
%
% © Rushikesh Kamalapurkar
%
function [Rte,RTr] = OKPCAReconstructionError(K,Tr,tTr,Te,tTe,N)
    M = size(Tr,3);
    P = size(Te,3);

    % Simpsons rule weights
    STr = reshape(genSimpsonsRuleWeights(tTr,1),size(tTr,1),1,size(tTr,2));
    STe = reshape(genSimpsonsRuleWeights(tTe,1),size(tTe,1),1,size(tTe,2));
    
    % Gram matrix for training data 
    G=zeros(M);
    % Inner product matrix for training and testing data
    teTr = zeros(P,M);
    for j=1:M
        G(:,j) = squeeze(pagemtimes(pagemtimes(STr(:,1,j).',K.K(Tr(:,:,j),Tr)),STr));
        teTr(:,j) = pagemtimes(pagemtimes(STe,'transpose',K.K(Te,Tr(:,:,j)),'none'),STr(:,:,j));
    end
    
    % Diagonal of the Gram matrix for testing data
    teTe = zeros(P,1);
    for i=1:P
        teTe(i,1) = STe(:,1,i).'*K.K(Te(:,:,i),Te(:,:,i))*STe(:,1,i);
    end

    % Occupation kernel principle component analysis
    % Data centering
    JM = (1/M)*ones(M);
    KCentered = G - JM*G - G*JM + JM*G*JM;

    % Eigendecomposition
    [alpha,lambda]=eigs(KCentered,N,'largestabs');

    % Normalization of eigenvectors
    alpha = alpha/sqrt(lambda);
    
    % Reconstruction error for testing data
    normPhiTildeSq = teTe - (2/M)*sum(teTr,2) + (1/M^2)*sum(G,"all");
    PhiTildev = (teTr - (1/M)*sum(G,1) - (1/M)*sum(teTr,2) + (1/M^2)*sum(G,"all"))*alpha;
    Rte = normPhiTildeSq - sum(PhiTildev.^2,2);
    
    % Reconstruction error for training data
    normPhiTildeSqTr = diag(G) - (2/M)*sum(G,2) + (1/M^2)*sum(G,"all");
    PhiTildevTr = (G - (1/M)*sum(G,1) - (1/M)*sum(G,2) + (1/M^2)*sum(G,"all"))*alpha;
    RTr = normPhiTildeSqTr - sum(PhiTildevTr.^2,2);
end

==> code/OKPCA/lib/genSimpsonsRuleWeights.m <==
% Generate weights for Simpson's rule integration for a function f(t) 
% sampled unevenly at sampling points t(1), t(2), ...
% Need odd number of samples
% Inputs:
%    genSimpsonsRuleWeights(t): A vector containing sampling locations
%    genSimpsonsRuleWeights(t,dim):
%        t: A matrix containing sampling locations, padded with NaN for
%           variable length trajectories
%        dim: dimension of the time increments
% Output: Weights corresponding to the sampling locations, the same size as
% the input
% The code is based on the Composite Simpson's rule for irregularly spaced
% data: https:././en.wikipedia.org./wiki./Simpson%27s_rule#Composite_Simpson's_rule_for_irregularly_spaced_data
%
% © Rushikesh Kamalapurkar
%
function weights = genSimpsonsRuleWeights(t,dim)
    if nargin==1
        if min(size(t))>1
            error('Dimension input required if t is a matrix.')
        elseif size(t,1)~=1
            dim=1;
        else
            dim=2;
        end
    end
    Lengths = size(t,dim) - sum(isnan(t),dim);
    if min(mod(Lengths,2)) == 0
        error('All trajectory lengths need to be odd')
    end
        
    h=diff(t,1,dim);
    N=size(t,dim) - 1;
    weights = zeros(size(t));
    for i = 1:floor(N./2)
        j = 2.*i-1;
        if dim==1
            alpha_i = (2.*h(j+1,:).^3-h(j,:).^3+3.*h(j,:).*h(j+1,:).^2)./...
                (6.*h(j+1,:).*(h(j+1,:)+h(j,:)));
            alpha_i(isnan(h(j+1,:)))=0;
            beta_i = (h(j+1,:).^3+h(j,:).^3+3.*h(j+1,:).*h(j,:).*(h(j+1,:)+h(j,:)))./...
                (6.*h(j+1,:).*h(j,:));
            beta_i(isnan(h(j+1,:)))=0;
            eta_i = (2.*h(j,:).^3-h(j+1,:).^3+3.*h(j+1,:).*h(j,:).^2) ./...
                (6.*h(j,:).*(h(j+1,:)+h(j,:)));
            eta_i(isnan(h(j+1,:)))=0;
            weights(j,:) = weights(j,:)+eta_i;
            weights(j+1,:) = weights(j+1,:)+beta_i;
            weights(j+2,:) = weights(j+2,:)+alpha_i;
        else
            alpha_i = (2.*h(:,j+1).^3-h(:,j).^3+3.*h(:,j).*h(:,j+1).^2)./...
                (6.*h(:,j+1).*(h(:,j+1)+h(:,j)));
            alpha_i(isnan(h(j+1,:)))=0;
            beta_i = (h(:,j+1).^3+h(:,j).^3+3.*h(:,j+1).*h(:,j).*(h(:,j+1)+h(:,j)))./...
                (6.*h(:,j+1).*h(:,j));
            beta_i(isnan(h(j+1,:)))=0;
            eta_i = (2.*h(:,j).^3-h(:,j+1).^3+3.*h(:,j+1).*h(:,j).^2) ./...
                (6.*h(:,j).*(h(:,j+1)+h(:,j)));
            eta_i(isnan(h(j+1,:)))=0;
            weights(:,j) = weights(:,j)+eta_i;
            weights(:,j+1) = weights(:,j+1)+beta_i;
            weights(:,j+2) = weights(:,j+2)+alpha_i;
        end
    end
end
